$\beta$-Oslo and Shape analyses with unresolved parent-state mixtures

An unresolved mixture of beta-decaying ground and isomeric states populates a common daughter nucleus through different excitation-energy and spin-parity distributions. A framework is developed to determine when such data admit conventional $\beta$-Oslo and Shape analyses and which quantities remain identifiable. The physical primary-$\gamma$ distribution is an average of separately normalized branching kernels; the global parent fraction does not, in general, equal the fraction in an excitation-energy bin or an accepted primary-$\gamma$ sample. Population invariance, Oslo factorization, and recovery of the total nuclear level density are separated. An exact log-linear compatibility test and a lower-cascade replacement identity isolate factorization and first-generation-subtraction effects. For Shape analysis, matched final-state spins and parities remove common angular-momentum factors but can retain excitation-dependent E1/M1 weights. A graph representation gives consistency conditions and exposes the information lost when only one fixed final-state separation is measured. Deterministic spin-parity-resolved cascade benchmarks reproduce the population-invariant limit and exhibit both exact factorization with an effective, rather than total, level density and small matrix residuals accompanied by appreciable shape errors. Evaluated $\rb\rightarrow\sr$ properties specify a relevant application, including two $2^+$ candidate final states and time-dependent parent mixing. The numerical examples are controlled synthetic tests, not an extraction from $^{90}$Rb data. The results provide criteria for interpreting unresolved-parent measurements and for identifying the additional observations required for population-aware inference.

==> anc/README.md <==
# Beta-Oslo and Shape analyses with unresolved parent-state mixtures

**Sole author:** Yangping Shen  
**Affiliation:** Department of Nuclear Physics, China Institute of Atomic Energy, Beijing 102413, China  
**Correspondence:** ypshen@ciae.ac.cn  
**Manuscript date:** 20 September 2026

## Manuscript compilation

The archive root contains `main.tex`, `references.bib`, and the precompiled
`main.bbl`. All seven used vector figures are in `figures/`.

From the archive root, run:

```sh
pdflatex -interaction=nonstopmode -halt-on-error main.tex
pdflatex -interaction=nonstopmode -halt-on-error main.tex
```

The included bibliography allows compilation without running BibTeX. After
changing bibliography entries or citations, regenerate it with:

```sh
pdflatex main.tex
bibtex main
pdflatex main.tex
pdflatex main.tex
```

Select **PDFLaTeX** and **main.tex** when importing the archive into a LaTeX
editor or preparing an arXiv source submission. The manuscript uses the standard
`article` class and standard TeX Live packages. There is no custom publisher
class, shell-escape requirement, automatic image conversion, external font
file, or network access during compilation. Python is not required to compile
the manuscript because all figures and the bibliography are already included.

The source archive omits build products such as `main.pdf`, `.aux`, `.log`,
`.out`, and `.blg`. The separately delivered PDF is the compiled manuscript.
Ancillary code and data are deliberately kept in `anc/`. The source layout and
processor choice follow arXiv's TeX submission documentation checked on
20 September 2026. Local compilation does not constitute submission, moderation,
or a test on arXiv's actual processing server. Inspect the server-generated PDF
when submitting. No arXiv identifier, journal acceptance, or submission license
is implied by this archive.

## What was actually computed

`benchmarks.py` implements a deterministic, spin/parity-resolved finite cascade
model and a conditional-multinomial Oslo-family fit. The model is **synthetic**:
its NLD, E1/M1 strengths, beta-feeding profiles, and forbidden fractions are
explicit constructed inputs, not a fit to 90Rb/90Sr experimental spectra.

Three models (U, S, P) are evaluated at eleven integrated parent fractions,
eta_m = 0, 0.1, ..., 1, giving 33 primary-matrix fits. Expected cascades are
summed exactly by recursion. The same daughter transition tensor is used for
both parent populations within each model. No stochastic sampling is used.

Additional tests check:

- separately normalized branching kernels versus normalization after averaging;
- exact population invariance and total-variation mixture sensitivity;
- log-linear factorization rank and compatibility;
- a signed oracle lower-cascade replacement identity;
- E1/M1-weighted Shape ratios and a fixed-separation nullspace;
- incidence-matrix rank and redundant ratio-cycle consistency;
- time-window mixing with the evaluated 90Rb half-lives and IT branch.

The absorbing energy boundary at 1 MeV is artificial and is **not** a physical
0+ nuclear ground state. Radiation below it is not modeled. Initial excitation
is assumed known, not reconstructed from the incomplete tracked cascade.

The oracle subtraction calculation uses true first-destination probabilities
and substitutes the directly fed lower-bin cascade as a template. It is **not**
a run of the standard iterative first-generation algorithm. Likewise, the Shape
figures show ratios, secant slopes, and algebraic ambiguity tests, not a full
sewing reconstruction. Fitted NLD/transmission errors are aligned jointly to
synthetic truth modulo the three Oslo freedoms; that convention is not an
experimental normalization.

No experimental event list, detector response, RAINIER run, Porter-Thomas
realization, statistical coverage study, or fitted neutron-capture rate is
included or claimed. All limitations are also stated in the manuscript.

## Reproduce the calculations and figures

From the source root:

```sh
python -m pip install -r anc/requirements.txt
python anc/benchmarks.py --compute
python anc/benchmarks.py --plots
```

Both flags can be passed in one invocation. The calculation needs no internet
connection after the Python dependencies are installed. The evaluated nuclear
constants are explicit in the code and their primary sources are cited in the
paper. There is no random seed because the calculations are deterministic.

The archived environment was:

- Python 3.13.5
- NumPy 2.3.5
- SciPy 1.17.0
- Matplotlib 3.10.8

The script writes JSON, CSV, and NumPy arrays to `anc/data/`. The plotting step
writes PDF figures and PNG previews to `figures/`; PNG previews are not included
in this clean source archive because the manuscript uses only the PDFs.

## Data dictionary

`data/results.json` records grid definitions, independent algebraic checks,
and all 33 fit records. `data/fit_metrics.csv` stores the same fit records in
long-table form, one row per model/fraction pair.

Main fields:

- `model`, `eta`: constructed model and integrated beta fraction in the modeled
  feeding domain; neither is an implanted-beam ratio.
- `kl`: mean row-wise Kullback-Leibler divergence at the fitted solution.
- `mean_tv`, `max_tv`: distances between the true accepted primary rows and the
  fitted standard Oslo representation.
- `rho_rms`, `t_rms`: RMS logarithmic errors after joint gauge alignment.
- `log_residual_rms`: exact-design log-space projection residual; not a chi-square.
- `design_rank`, `design_columns`, `design_rows`: design-matrix diagnostics.
- `gradient_max`, `iterations`: numerical optimizer diagnostics.
- `fg_mean_l1`, `fg_max_l1`: signed oracle-subtraction residuals in expected
  photon yield per initial decay, before gamma cuts or row normalization.
- `fg_max_negative`: largest summed negative-bin weight over the fitted initial
  rows of the signed oracle output.

`data/benchmark_arrays.npz` contains the arrays behind the figures. Array names
beginning with, for example, `P_0.5_` identify model P and eta_m=0.5. Suffixes:

- `p`: true primary probabilities on the full synthetic gamma grid;
- `allg`: expected full tracked cascade yield per initial decay;
- `oracle`: signed oracle-subtraction result;
- `error`, `negative_mass`: per-initial-row residual diagnostics;
- `w`, `w_selected`: local beta-parent fraction and its primary-gamma-cut version;
- `logrho_error`, `logt_error`: jointly gauge-aligned logarithmic errors.

Other keys contain energy grids, the Shape-ratio tests, and temporal condition
numbers. Figures and captions in the manuscript define the corresponding
observables. There are no experimental uncertainty bands in these arrays.

## Nuclear-data provenance

The adopted 90Rb and 90Sr quantities are from the March 2020 ENSDF evaluation
by S. K. Basu and E. A. McCutchan, accessed through NNDC on 20 September 2026.
The actual 831.68- and 1892.36-keV final-state energies enter the candidate-pair
Shape test. The three energies 0.8, 1.8, and 2.8 MeV used in the redundant-cycle
test are explicitly **fictitious**, not three assigned 90Sr 2+ states.

The half-lives 158 and 258 s and IT branch 0.025 are central evaluated values.
The temporal condition-number test assumes equal initial inventories, unit
live time and efficiency, and six equal windows. It does not propagate their
experimental uncertainties or optimize an actual acquisition cycle.


==> anc/benchmarks.py <==
#!/usr/bin/env python3
"""Reproducible synthetic benchmarks for mixed-parent beta-Oslo analysis.

No experimental 90Rb spectra, detector response, RAINIER output, or fitted
nuclear-data evaluation is used. The cascade calculation is an exact
expectation for the specified finite, spin/parity-resolved Markov model.

Run from any directory:
    python anc/benchmarks.py --compute
    python anc/benchmarks.py --plots
The figures are precomputed for LaTeX; Python is not needed to compile the paper.
"""
from __future__ import annotations
import argparse
import csv
import json
import math
from pathlib import Path
from typing import Any
import numpy as np
from numpy.typing import NDArray
from scipy.linalg import lstsq
from scipy.special import logsumexp
from scipy.sparse import csr_matrix
from scipy.sparse.csgraph import connected_components

ROOT = Path(__file__).resolve().parents[1]
DATA = ROOT / 'anc' / 'data'
FIG = ROOT / 'figures'
F64 = NDArray[np.float64]
DE = 0.2
# The 1-MeV cell is an artificial absorbing boundary, not a nuclear ground state.
E = 1.0 + DE * np.arange(28)
EG = DE * np.arange(28)
SPINS = np.repeat(np.arange(7), 2)
PARITIES = np.tile(np.array([1, -1]), 7)
S = len(SPINS)
ROWS = np.flatnonzero(E >= 3.0 - 1e-10)
GMIN = 3  # E_gamma >= 0.6 MeV for factorization fits.
ETAS = np.linspace(0.0, 1.0, 11)


def f_e(x: F64 | float) -> F64:
    """Synthetic E1 strength, in units of an arbitrary common f_* (MeV^-3)."""
    return 1.0 + 0.15 * np.asarray(x)


def f_m(x: F64 | float) -> F64:
    """Synthetic M1 strength; no fit to a particular nucleus."""
    return 0.15 + 0.9 * np.exp(-np.asarray(x) / 0.8)


def feedings() -> tuple[F64, F64]:
    bg = np.exp(-0.5 * ((E - 3.6) / 0.85) ** 2)
    bm = np.exp(-0.5 * ((E - 5.2) / 0.70) ** 2)
    bg[0] = bm[0] = 0.0  # no direct feeding of the absorbing boundary
    return bg / bg.sum(), bm / bm.sum()


def parent_q(model: str) -> tuple[F64, F64]:
    """Spin/parity probabilities conditional on E; GT and optional FF toy cases."""
    qg = np.zeros((len(E), S))
    qm = np.zeros_like(qg)
    qg[:, (SPINS == 1) & (PARITIES == -1)] = 1.0
    qm[:, np.isin(SPINS, [2, 3, 4]) & (PARITIES == -1)] = 1.0 / 3.0
    if model == 'P':
        ff_g = 0.1 + 0.5 / (1.0 + np.exp(-(E - 4.4) / 0.4))
        ff_m = np.full_like(E, 0.10)
        qg *= (1.0 - ff_g[:, None])
        qm *= (1.0 - ff_m[:, None])
        qg[:, np.isin(SPINS, [0, 1, 2]) & (PARITIES == 1)] = ff_g[:, None] / 3.0
        qm[:, np.isin(SPINS, [1, 2, 3, 4, 5]) & (PARITIES == 1)] = ff_m[:, None] / 5.0
    assert np.allclose(qg.sum(axis=1), 1.0)
    assert np.allclose(qm.sum(axis=1), 1.0)
    return qg, qm


def mixed_q(model: str, eta: float) -> tuple[F64, F64]:
    bg, bm = feedings()
    den = (1.0 - eta) * bg + eta * bm
    w = np.divide(eta * bm, den, out=np.full_like(den, eta), where=den > 0)
    qg, qm = parent_q(model)
    return (1.0 - w[:, None]) * qg + w[:, None] * qm, w


def decay_model(model: str) -> dict[str, F64]:
    if model not in {'U', 'S', 'P'}:
        raise ValueError(f'Unknown model: {model}')
    rho = np.exp((E - 1.0) / 0.9)
    sig2 = np.full_like(E, 2.5) if model == 'U' else 1.2 + 0.5 * (E - 1.0)
    js = np.arange(7)
    spin = (2.0 * js[None, :] + 1.0) * np.exp(
        -(js[None, :] + 0.5) ** 2 / (2.0 * sig2[:, None]))
    spin /= spin.sum(axis=1, keepdims=True)
    pp = (0.5 * (1.0 + 0.8 * np.exp(-(E - 1.0) / 1.5))
          if model == 'P' else np.full_like(E, 0.5))
    dens = rho[:, None] * spin[:, SPINS] * np.where(PARITIES[None, :] == 1, pp[:, None], 1.0 - pp[:, None])
    allowed = (np.abs(SPINS[:, None] - SPINS[None, :]) <= 1) & ((SPINS[:, None] + SPINS[None, :]) >= 1)
    change = PARITIES[:, None] != PARITIES[None, :]
    branch = np.zeros((len(E), S, len(E), S))
    z = np.zeros((len(E), S))
    primary = np.zeros((len(E), S, len(E)))
    cascade = np.zeros_like(primary)
    for i in range(1, len(E)):
        for f in range(i):
            x = EG[i-f]
            tx = x**3 * np.where(change, f_e(x), f_m(x))
            branch[i, :, f, :] = allowed * tx * dens[f][None, :] * DE
        z[i] = branch[i].sum(axis=(1, 2))
        if not np.all(z[i] > 0):
            raise RuntimeError('A synthetic nonterminal state has zero width.')
        branch[i] /= z[i, :, None, None]
        for f in range(i):
            primary[i, :, i-f] += branch[i, :, f, :].sum(axis=1)
            cascade[i] += branch[i, :, f, :] @ cascade[f]
        cascade[i] += primary[i]
    assert np.max(np.abs(branch[1:].sum(axis=(2,3)) - 1.0)) < 1e-12
    assert np.max(np.abs(primary[1:].sum(axis=2) - 1.0)) < 1e-12
    # Gamma energy balance to the artificial 1-MeV terminal boundary.
    assert np.max(np.abs(cascade @ EG - (E[:, None] - E[0]))) < 1e-11
    return dict(rho=rho, dens=dens, z=z, branch=branch, primary=primary, cascade=cascade)


def mixtures(d: dict[str, F64], model: str, eta: float) -> dict[str, F64]:
    q, w = mixed_q(model, eta)
    p = np.einsum('is,isg->ig', q, d['primary'])
    allg = np.einsum('is,isg->ig', q, d['cascade'])
    first_dest = np.einsum('is,isft->ift', q, d['branch'])
    dest_energy = first_dest.sum(axis=2)
    oracle = allg - dest_energy @ allg
    # Independent calculation of the exact replacement bias identity.
    residual = np.einsum('ift,ftg->ig', first_dest, d['cascade']) - dest_energy @ allg
    assert np.max(np.abs(oracle - p - residual)) < 2e-12
    # Acceptance tilting: normalized mixtures after gamma cut use new parent weights.
    qg, qm = parent_q(model)
    pg = np.einsum('is,isg->ig', qg, d['primary'])
    pm = np.einsum('is,isg->ig', qm, d['primary'])
    ag, am = pg[:, GMIN:].sum(axis=1), pm[:, GMIN:].sum(axis=1)
    den = (1.0 - w) * ag + w * am
    ws = np.divide(w * am, den, out=w.copy(), where=den > 0)
    return dict(q=q, w=w, w_selected=ws, p=p, allg=allg, oracle=oracle,
                error=np.abs(oracle-p).sum(axis=1),
                negative_mass=np.maximum(-oracle, 0).sum(axis=1))


class OsloFit:
    """Convex conditional-multinomial fit to the standard factorized family.

    An exact-Hessian Newton method is used. Three gauge coordinates are held
    fixed and subsequently removed by a common gauge alignment to the known
    synthetic inputs. This is NOT an experimental normalization procedure.
    """
    def __init__(self) -> None:
        self.nrho = len(E) - GMIN
        self.ng = len(E) - GMIN
        self.nfull = self.nrho + self.ng
        # Fix rho at f=0 and f=10, and T at the first fitted gamma energy.
        fixed = {0, 10, self.nrho}
        self.free = np.array([j for j in range(self.nfull) if j not in fixed])
        self.phi: list[F64] = []
        self.base: list[F64] = []
        self.ind: list[tuple[NDArray[np.int64], NDArray[np.int64]]] = []
        for i in ROWS:
            gs = np.arange(GMIN, i+1)
            fs = i-gs
            phi = np.zeros((len(gs), self.nfull))
            phi[np.arange(len(gs)), fs] = 1.0
            phi[np.arange(len(gs)), self.nrho+gs-GMIN] = 1.0
            self.phi.append(phi[:, self.free])
            self.base.append((E[fs]-1.0)/0.9 + np.log(EG[gs]**3 * (f_e(EG[gs])+f_m(EG[gs]))))
            self.ind.append((fs,gs))

    def fit(self, primary: F64) -> dict[str, Any]:
        probs = [primary[i,gs]/primary[i,gs].sum() for i,(_,gs) in zip(ROWS,self.ind)]
        def evaluate(theta: F64, hessian: bool=True):
            value = 0.0
            grad = np.zeros_like(theta)
            hess = np.zeros((len(theta),len(theta))) if hessian else None
            preds=[]
            for p,phi,base in zip(probs,self.phi,self.base):
                u=base+phi@theta
                logpred=u-logsumexp(u)
                pred=np.exp(logpred)
                value += np.dot(p,np.log(p)-logpred)
                grad += phi.T@(pred-p)
                if hessian:
                    mean=pred@phi
                    hess += phi.T@(pred[:,None]*phi)-np.outer(mean,mean)
                preds.append(pred)
            nr=len(ROWS)
            return value/nr,grad/nr,(hess/nr if hessian else None),preds
        theta=np.zeros(len(self.free))
        for iteration in range(100):
            val,g,h,_=evaluate(theta)
            if np.max(np.abs(g))<2e-12:
                break
            step=np.linalg.solve(h+1e-14*np.eye(len(theta)),g)
            rate=1.0
            slope=float(g@step)
            while rate>2**-30:
                trial=theta-rate*step
                newval,_,_,_=evaluate(trial,False)
                if newval<=val-1e-4*rate*slope+2e-16:
                    theta=trial
                    break
                rate*=0.5
            else:
                break
        val,g,_,preds=evaluate(theta)
        if np.max(np.abs(g))>1e-9:
            raise RuntimeError(f'Unconverged convex fit: gradient {np.max(np.abs(g))}')
        full=np.zeros(self.nfull)
        full[self.free]=theta
        # Compare shapes only modulo the three standard Oslo freedoms.
        ef=E[:self.nrho]
        eg=EG[GMIN:]
        gauge=np.zeros((self.nfull,3))
        gauge[:self.nrho,0]=1
        gauge[self.nrho:,1]=1
        gauge[:self.nrho,2]=ef
        gauge[self.nrho:,2]=eg
        aligned=full-gauge@np.linalg.lstsq(gauge,full,rcond=None)[0]
        tv=np.array([0.5*np.abs(p-r).sum() for p,r in zip(probs,preds)])
        # Exact log-linear compatibility test, with free per-row constants.
        xs=[];ys=[]
        for r,(p,(fs,gs)) in enumerate(zip(probs,self.ind)):
            x=np.zeros((len(gs),self.nfull+len(ROWS)))
            x[np.arange(len(gs)),fs]=1
            x[np.arange(len(gs)),self.nrho+gs-GMIN]=1
            x[:,self.nfull+r]=1
            xs.append(x);ys.append(np.log(p))
        xx=np.concatenate(xs); yy=np.concatenate(ys)
        sol,_,rank,_=lstsq(xx,yy,cond=1e-12,lapack_driver='gelsd')
        logres=yy-xx@sol
        return dict(kl=max(float(val),0.0),mean_tv=float(tv.mean()),max_tv=float(tv.max()),
                    logrho_error=aligned[:self.nrho],logt_error=aligned[self.nrho:],
                    rho_rms=float(np.sqrt(np.mean(aligned[:self.nrho]**2))),
                    t_rms=float(np.sqrt(np.mean(aligned[self.nrho:]**2))),
                    log_residual_rms=float(np.sqrt(np.mean(logres**2))),
                    design_rank=int(rank),design_columns=int(xx.shape[1]),design_rows=int(xx.shape[0]),
                    gradient_max=float(np.max(np.abs(g))),iterations=int(iteration),preds=preds)


def time_weights(duration: float, include_it: bool=True) -> F64:
    """Six windows; known equal initial populations, unit live time/efficiency."""
    lg=math.log(2)/158.0; lm=math.log(2)/258.0
    bit=0.025 if include_it else 0.0
    edges=np.linspace(0.0,duration,7)
    a,b=edges[:-1],edges[1:]
    dg=np.exp(-lg*a)-np.exp(-lg*b)
    dm=np.exp(-lm*a)-np.exp(-lm*b)
    hg=0.5*dg+0.5*bit*lm/(lg-lm)*(lg/lm*dm-dg)
    hm=0.5*(1.0-bit)*dm
    h=np.column_stack((hg,hm))
    # Column normalization reports distinguishability of temporal shapes,
    # independently of their overall amplitudes or total retained counts.
    return h/h.sum(axis=0,keepdims=True)


def shape_ratio(ei: F64, e1: float, e2: float, r: F64) -> F64:
    x,y=ei-e1,ei-e2
    return (r*f_e(x)+f_m(x))/(r*f_e(y)+f_m(y))


def compute() -> None:
    DATA.mkdir(parents=True,exist_ok=True)
    arrays: dict[str,Any] = {'E':E,'EG':EG,'etas':ETAS,'rows':ROWS}
    table=[]; solver=OsloFit(); checks={}
    for model in ['U','S','P']:
        d=decay_model(model)
        for eta in ETAS:
            m=mixtures(d,model,float(eta))
            fit=solver.fit(m['p'])
            key=f'{model}_{eta:.1f}'
            for name in ['p','allg','oracle','error','negative_mass','w','w_selected']:
                arrays[f'{key}_{name}']=m[name]
            arrays[f'{key}_logrho_error']=fit['logrho_error']
            arrays[f'{key}_logt_error']=fit['logt_error']
            rec={k:v for k,v in fit.items() if k not in ['logrho_error','logt_error','preds']}
            rec.update(model=model,eta=float(eta),
                       fg_mean_l1=float(m['error'][ROWS].mean()),
                       fg_max_l1=float(m['error'][ROWS].max()),
                       fg_max_negative=float(m['negative_mass'][ROWS].max()))
            table.append(rec)
        if model=='U':
            diff=np.max(np.abs(d['primary'][1:]-d['primary'][1:,0:1,:]))
            checks['population_invariant_kernel_maxdiff']=float(diff)
            assert diff<1e-12
        # Test an invisible primary-NLD perturbation in the allowed-only case:
        # J>=6 cannot be reached by dipole decay from initial J<=4.
        if model=='S':
            q,_=mixed_q('S',0.5)
            mask=np.any(q>0,axis=0)
            inaccessible=(SPINS>=6)
            assert np.max(d['branch'][:,mask,:,:][:,:,:,inaccessible])==0.0
            checks['unreachable_high_spin_primary_weight']=0.0
        print(f'Completed model {model}',flush=True)
    # Noncommuting normalization counterexample, exact normalized probabilities.
    gg=np.array([0.9,0.1]); gm=3*np.array([0.1,0.9])
    pcorrect=0.5*gg/gg.sum()+0.5*gm/gm.sum()
    pwrong=(0.5*gg+0.5*gm)/(0.5*gg.sum()+0.5*gm.sum())
    checks['normalization_correct']=pcorrect.tolist()
    checks['normalization_wrong']=pwrong.tolist()
    checks['normalization_tv']=float(0.5*np.abs(pcorrect-pwrong).sum())
    # Shape ratios using the evaluated 90Sr candidate final-state energies;
    # all E1/M1 functions and coefficients remain synthetic.
    ei=np.linspace(3.2,6.4,161); e1,e2=0.83168,1.89236
    rvar=0.25+3.75/(1.0+np.exp(-(ei-4.8)/0.35))
    arrays['shape_ei']=ei; arrays['shape_rvar']=rvar
    for name,r in [('equal',np.ones_like(ei)),('fixed',np.full_like(ei,4.0)),('varying',rvar)]:
        arrays['shape_slope_'+name]=np.log(shape_ratio(ei,e1,e2,r))/(e2-e1)
    # Exact fixed-separation ambiguity (no smoothing/interpolation prior).
    delta=e2-e1; x=np.linspace(0.7,5.6,491)
    f0=f_e(x)+f_m(x)
    f1=f0*np.exp(0.35*np.sin(2*np.pi*x/delta))
    arrays['null_x']=x;arrays['null_f0']=f0;arrays['null_f1']=f1
    base=(f_e(x)+f_m(x))/(f_e(x+delta)+f_m(x+delta))
    alt=((f_e(x)+f_m(x))*np.exp(0.35*np.sin(2*np.pi*x/delta)) /
         ((f_e(x+delta)+f_m(x+delta))*np.exp(0.35*np.sin(2*np.pi*(x+delta)/delta))))
    checks['fixed_separation_ratio_max_relerr']=float(np.max(np.abs(alt/base-1)))
    assert checks['fixed_separation_ratio_max_relerr']<1e-12
    # Graph connectivity, 21 energy nodes, exact integer bin lags.
    graphs=[]
    for lags in [[4],[4,7]]:
        incidence=[];adj=np.zeros((21,21))
        for lag in lags:
            for u in range(21-lag):
                v=u+lag; row=np.zeros(21);row[u]=1;row[v]=-1
                incidence.append(row);adj[u,v]=adj[v,u]=1
        bmat=np.array(incidence)
        ncomp,_=connected_components(csr_matrix(adj),directed=False)
        graphs.append(dict(lags=lags,vertices=21,edges=len(incidence),components=ncomp,
                           rank=int(np.linalg.matrix_rank(bmat))))
    checks['shape_graphs']=graphs
    # A three-final-state redundant cycle: fabricated 0.8,1.8,2.8 MeV states.
    def rr(e: float,first: float,second: float,r: float) -> float:
        return float(shape_ratio(np.array(e),first,second,np.array(r)))
    cycle=np.log(rr(5.0,.8,1.8,4.0))+np.log(rr(4.0,.8,1.8,.25))-np.log(rr(5.0,.8,2.8,4.0))
    checks['shape_cycle_residual']=float(cycle)
    # Constant coefficient gives identically zero cycle for the same graph.
    c0=np.log(rr(5.0,.8,1.8,1.0))+np.log(rr(4.0,.8,1.8,1.0))-np.log(rr(5.0,.8,2.8,1.0))
    checks['shape_cycle_equal']=float(c0);assert abs(c0)<1e-12
    durations=np.linspace(30.0,1200.0,80)
    arrays['time_duration']=durations
    arrays['time_cond_it']=np.array([np.linalg.cond(time_weights(t,True)) for t in durations])
    arrays['time_cond_noit']=np.array([np.linalg.cond(time_weights(t,False)) for t in durations])
    checks['time_conditions']={str(t):float(np.linalg.cond(time_weights(t,True))) for t in [60,300,600,1200]}
    # Check the exact TV sensitivity identity numerically on independently chosen weights.
    ds=decay_model('S');qg,qm=parent_q('S')
    pg=np.einsum('is,isg->ig',qg,ds['primary']);pm=np.einsum('is,isg->ig',qm,ds['primary'])
    w1,w2=.2,.8
    left=.5*np.abs(((1-w1)*pg+w1*pm)-((1-w2)*pg+w2*pm)).sum(axis=1)
    right=abs(w1-w2)*.5*np.abs(pg-pm).sum(axis=1)
    checks['tv_identity_maxerr']=float(np.max(np.abs(left-right)))
    assert checks['tv_identity_maxerr']<1e-12
    np.savez_compressed(DATA/'benchmark_arrays.npz',**arrays)
    with (DATA/'fit_metrics.csv').open('w',newline='') as fp:
        writer=csv.DictWriter(fp,fieldnames=list(table[0]));writer.writeheader();writer.writerows(table)
    report=dict(description='Synthetic deterministic benchmarks; not an experimental 90Rb extraction',
                grid=dict(E_min=float(E[0]),E_max=float(E[-1]),step=DE,J_max=6,Ei_min=3.0,gamma_min=GMIN*DE),
                checks=checks,fit_metrics=table)
    (DATA/'results.json').write_text(json.dumps(report,indent=2)+'\n')
    print(json.dumps(checks,indent=2),flush=True)


def plots() -> None:
    """Make independent, single-axis vector figures using default color cycle."""
    import matplotlib
    matplotlib.use('Agg')
    import matplotlib.pyplot as plt
    # Typography/output settings only: no explicit palette or plotting style.
    plt.rcParams.update({'font.size':11,'axes.labelsize':12,'legend.fontsize':9,
                         'pdf.fonttype':42,'ps.fonttype':42})
    FIG.mkdir(parents=True,exist_ok=True)
    a=np.load(DATA/'benchmark_arrays.npz')
    r=json.loads((DATA/'results.json').read_text())
    def finish(fig,ax,name):
        ax.tick_params(direction='in',top=True,right=True)
        fig.tight_layout(pad=0.8)
        fig.savefig(FIG/f'{name}.pdf',bbox_inches='tight')
        fig.savefig(FIG/f'{name}.png',dpi=180,bbox_inches='tight')
        plt.close(fig)
    fig,ax=plt.subplots(figsize=(6.6,3.9))
    for eta in [.1,.5,.9]:
        key=f'P_{eta:.1f}'
        ax.plot(a['E'][1:],a[key+'_w'][1:],label=rf'$\eta_m={eta:.1f}$; before $E_\gamma$ cut')
    ax.plot(a['E'][ROWS],a['P_0.5_w_selected'][ROWS],'--',label=r'$\eta_m=0.5$; $E_\gamma\geq0.6$ MeV')
    ax.set(xlabel=r'Initial excitation energy $E_i$ (MeV)',ylabel=r'Local isomer contribution $w_m$',ylim=(-.02,1.02))
    ax.legend(loc='upper left',frameon=False)
    finish(fig,ax,'fig01_local_mixture')
    fig,ax=plt.subplots(figsize=(6.6,3.9))
    for model,label in [('S','S: varying spin density'),('P','P: spin/parity and feeding')]:
        rec=[v for v in r['fit_metrics'] if v['model']==model]
        ax.plot([v['eta'] for v in rec],[100*v['mean_tv'] for v in rec],marker='o',markersize=4,label=label)
    ax.plot(a['etas'],np.zeros_like(a['etas']),'--',label='U: invariant limit')
    ax.set(xlabel=r'Input isomer fraction $\eta_m$',ylabel='Mean total-variation distance (%)')
    ax.legend(frameon=False,loc='center left',bbox_to_anchor=(0.43,0.36))
    finish(fig,ax,'fig02_factorization_distance')
    fig,ax=plt.subplots(figsize=(6.6,3.9))
    for key,label in [('S_0.0','S, pure ground-state parent'),('S_0.5','S, mixed parents'),('P_0.5','P, mixed parents')]:
        er=a[key+'_logrho_error']
        ax.plot(a['E'][:len(er)],np.exp(er),label=label)
    ax.axhline(1,linestyle=':',linewidth=1)
    ax.set(xlabel=r'Final excitation energy $E_f$ (MeV)',ylabel=r'Gauge-aligned $\rho_{\rm fit}/\rho_{\rm input}$')
    ax.legend(frameon=False)
    finish(fig,ax,'fig03_nld_shape_bias')
    fig,ax=plt.subplots(figsize=(6.6,3.9))
    for key,label in [('U_0.5','U, mixed parents'),('S_0.5','S, mixed parents'),('P_0.5','P, mixed parents')]:
        ax.plot(a['E'][ROWS],a[key+'_error'][ROWS],label=label)
    ax.set(xlabel=r'Initial excitation energy $E_i$ (MeV)',ylabel=r'Oracle-subtraction error $\|\widehat P_i-P_i\|_1$')
    ax.legend(frameon=False)
    finish(fig,ax,'fig04_subtraction_error')
    fig,ax=plt.subplots(figsize=(6.6,3.9))
    x=a['shape_ei']-(.83168+1.89236)/2
    for name,label in [('equal',r'$r=1$: equal E1/M1 coefficients'),('fixed',r'$r=4$: fixed effective strength'),('varying',r'$r(E_i)$: energy-dependent coefficients')]:
        ax.plot(x,a['shape_slope_'+name],label=label)
    ax.set(xlabel=r'Mean gamma energy $(E_{\gamma1}+E_{\gamma2})/2$ (MeV)',ylabel=r'Diagonal secant slope $s$ (MeV$^{-1}$)')
    ax.legend(frameon=False)
    finish(fig,ax,'fig05_shape_weights')
    fig,ax=plt.subplots(figsize=(6.6,3.9))
    ax.plot(a['null_x'],a['null_f0'],label=r'$f_0(E_\gamma)$')
    ax.plot(a['null_x'],a['null_f1'],'--',label=r'$f_0\exp[0.35\sin(2\pi E_\gamma/\Delta)]$')
    ax.set(xlabel=r'Gamma energy $E_\gamma$ (MeV)',ylabel=r'Strength in common units $f_*$')
    ax.legend(frameon=False,loc='upper left')
    finish(fig,ax,'fig06_shape_nullspace')
    fig,ax=plt.subplots(figsize=(6.6,3.9))
    ax.plot(a['time_duration'],a['time_cond_it'],label='Evaluated IT branch included')
    ax.plot(a['time_duration'],a['time_cond_noit'],'--',label='IT branch set to zero')
    ax.set(xlabel=r'Observation duration $T_{\rm obs}$ (s)',ylabel=r'Temporal condition number $\kappa_2$',yscale='log')
    ax.legend(frameon=False)
    finish(fig,ax,'fig07_time_conditioning')
    print(f'Wrote seven vector figures to {FIG}')


def main() -> None:
    parser=argparse.ArgumentParser(description=__doc__)
    parser.add_argument('--compute',action='store_true')
    parser.add_argument('--plots',action='store_true')
    args=parser.parse_args()
    if not (args.compute or args.plots):
        parser.error('Specify --compute, --plots, or both.')
    if args.compute: compute()
    if args.plots: plots()

if __name__=='__main__':
    main()


==> anc/data/fit_metrics.csv <==
kl,mean_tv,max_tv,rho_rms,t_rms,log_residual_rms,design_rank,design_columns,design_rows,gradient_max,iterations,model,eta,fg_mean_l1,fg_max_l1,fg_max_negative
1.3912174000976652e-17,1.964574336543734e-16,2.905661822261152e-16,0.0,0.0,3.419547113686791e-15,65,68,297,2.2744152240584803e-17,0,U,0.0,1.5525473942722288e-16,2.3402503893099613e-16,0.0
2.546031318859516e-17,1.9571053882443894e-16,2.740863092043355e-16,0.0,0.0,3.0076022757285195e-15,65,68,297,2.0431187605949063e-17,0,U,0.1,3.261310251563411e-16,4.675079767757495e-16,0.0
5.532634530368832e-17,1.8349519434776892e-16,3.0357660829594124e-16,0.0,0.0,2.6990144355247468e-15,65,68,297,2.351514045213005e-17,0,U,0.2,3.0507039795581016e-16,4.485344387572532e-16,0.0
2.3294185565172536e-17,1.9236155878053927e-16,2.8102520310824275e-16,0.0,0.0,3.2692714221491795e-15,65,68,297,1.8889211182858567e-17,0,U,0.30000000000000004,2.953366717850514e-16,4.602438222200966e-16,0.0
2.6574488021723078e-17,2.001678144224349e-16,2.8796409701215e-16,0.0,0.0,2.986776669712765e-15,65,68,297,2.0816681711721685e-17,0,U,0.4,2.8974700725134835e-16,4.16984155537925e-16,0.0
7.006162137205794e-18,1.9633696674631946e-16,3.413068438984368e-16,0.0,0.0,3.724263715931664e-15,65,68,297,2.0431187605949063e-17,0,U,0.5,2.9523427491320557e-16,4.294524805215083e-16,0.0
0.0,2.014688570294175e-16,3.391384395534658e-16,0.0,0.0,2.9990347719416865e-15,65,68,297,2.351514045213005e-17,0,U,0.6000000000000001,2.774383009209365e-16,3.7621815385247004e-16,0.0
2.751473776232789e-17,1.900967809091251e-16,3.1138286393783687e-16,0.0,0.0,3.091193317974161e-15,65,68,297,1.850371707708594e-17,0,U,0.7000000000000001,2.4617713828093784e-16,3.7578447298347584e-16,0.0
7.623331337328753e-18,1.997341335534407e-16,2.8362728832220796e-16,0.0,0.0,2.94073475082366e-15,65,68,297,1.61907524424502e-17,0,U,0.8,2.6607224814604685e-16,3.918306651362613e-16,0.0
2.660840851510132e-17,1.9219290510926376e-16,2.8796409701215e-16,0.0,0.0,3.1769749497140497e-15,65,68,297,1.61907524424502e-17,0,U,0.9,2.3028454143592114e-16,3.6179826495841283e-16,0.0
1.9230667572716154e-17,2.0110745630525568e-16,3.382710778154774e-16,0.0,0.0,2.882378605130778e-15,65,68,297,2.1202175817494308e-17,0,U,1.0,2.237672817102027e-16,4.7233267644331e-16,0.0
2.075962006075968e-17,5.350280789394467e-12,4.188998930718113e-11,0.048071108448662324,0.047708459757694804,3.5224932432804015e-15,65,68,297,1.6536213949073601e-12,3,S,0.0,0.01148292537468765,0.02195419523952731,0.0
0.0001237188584880925,0.005873998750080824,0.011693351315563448,0.15587604543067315,0.18395638039914053,0.018512402100896556,65,68,297,1.5201642028506157e-13,4,S,0.1,0.060659420669844616,0.1643294325966235,0.0
0.00027062133356895015,0.008162226206557493,0.022400186547726447,0.1749211569996564,0.20232379142126508,0.028985988364446984,65,68,297,6.964934994487434e-13,4,S,0.2,0.0685117372330276,0.15277366437921763,0.0
0.00044565448521175616,0.01038594608841881,0.027265234710339904,0.18170849998959185,0.20650770531177123,0.036799343147766506,65,68,297,1.1812287259438392e-12,4,S,0.30000000000000004,0.07148400717861413,0.14276513381186284,0.0
0.0006130302707252037,0.012383217895001013,0.02957826102178686,0.18476218792361476,0.20657796696239647,0.042367946763547326,65,68,297,1.571947336958473e-12,4,S,0.4,0.07250377479854296,0.134313869994659,0.0
0.0007645007837370457,0.014118777296081278,0.030374530701087137,0.18618464513374683,0.20479837681830124,0.04636912254943961,65,68,297,1.9134933799495415e-12,4,S,0.5,0.07248358009795994,0.12715731606285904,0.0
0.0008959637452179497,0.01537425300805779,0.030001876999696656,0.18674237306557537,0.20183638547530403,0.049108694805826185,65,68,297,1.426328191358708e-17,5,S,0.6000000000000001,0.07158042059720195,0.11910568074518395,0.0
0.0009999739585650053,0.016490403569426007,0.02845364029146772,0.18678283383785824,0.19777886534400632,0.05057145326334523,65,68,297,1.2914052543382898e-17,5,S,0.7000000000000001,0.06958093029148364,0.1114267021475441,0.0
0.0010552210383377582,0.016953260004545043,0.02532460994931673,0.18651509185081946,0.19225320094279258,0.050235867742631765,65,68,297,1.3106799596269209e-17,5,S,0.8,0.06652825853659346,0.1021679102535106,0.0
0.0009785887943453845,0.016244286255504913,0.029572337118372326,0.18628623090853252,0.1838396387644591,0.04576710033584456,65,68,297,1.3877787807814457e-17,5,S,0.9,0.06039200583851702,0.08863588808607331,0.0
1.907734229080489e-05,0.00214013011501087,0.004428193892049768,0.1954381641515074,0.16340382813132093,0.006779274978526928,65,68,297,1.4648776019359705e-17,5,S,1.0,0.0716722785303125,0.09595367046156161,0.022320967045669438
0.0003666046913549194,0.009891110849411857,0.021055725230408755,0.019956981455660258,0.06014730514229193,0.030256143768643756,65,68,297,4.281208875066432e-13,3,P,0.0,0.08174073375739409,0.0925497844906191,0.0
0.0003446690293054417,0.00922190129739353,0.02383610993174789,0.13218460854978067,0.15380419739305842,0.03075328774950475,65,68,297,3.980226642102341e-16,4,P,0.1,0.15736079935085914,0.30326227223442037,0.0
0.0005848035970571025,0.0122090767527221,0.028932495574420052,0.13992778645080756,0.15938695637490163,0.040046190628412484,65,68,297,6.919619198618598e-16,4,P,0.2,0.17285647660232806,0.3030229742950706,0.0
0.0007758545452617645,0.014262183931296163,0.030957299414553142,0.141475956188567,0.15909581714674934,0.04564860201025485,65,68,297,8.411481387958652e-16,4,P,0.30000000000000004,0.1805947757742362,0.2980113649651389,0.0
0.0009281300719369023,0.015728175635015277,0.03156175227653275,0.14123439779636895,0.15711870548355095,0.04931739448277898,65,68,297,9.598803233738333e-16,4,P,0.4,0.18527121366990584,0.2915850067175211,0.0
0.001049534693871419,0.016862702053647274,0.031249539838274342,0.14018260185885875,0.1543025497498087,0.05173295647236676,65,68,297,1.088249860596117e-15,4,P,0.5,0.18821208687199997,0.28547634666339333,0.0
0.0011422213328950693,0.017777210183777554,0.03014678532700383,0.13861700530718107,0.15081169480316978,0.053128217065178354,65,68,297,1.2499646379677326e-15,4,P,0.6000000000000001,0.18987853020080359,0.2784684193821181,0.0
0.0012010223904093701,0.018256624726587362,0.028146994911138513,0.13660044497290608,0.14651588496048507,0.05343151167001277,65,68,297,1.4733584722629682e-15,4,P,0.7000000000000001,0.19031952003235691,0.2701267128622694,0.0
0.0012046373947055171,0.018345209234436933,0.026805107460250097,0.1340568963284373,0.14094564215820085,0.05208868200114169,65,68,297,1.8320607376843946e-15,4,P,0.8,0.1890382369511782,0.25695907004644336,0.0
0.0010673263357781392,0.017071196181944068,0.03313768189571445,0.1307821527463192,0.13269958963054282,0.04677063490814969,65,68,297,2.563921297493721e-15,4,P,0.9,0.18374351055199747,0.23986665953425396,0.0
1.4119520368811746e-05,0.0018336528814993573,0.004283288857195277,0.13331273172512412,0.1163311604806497,0.005980218662741627,65,68,297,7.677886104673348e-15,4,P,1.0,0.0777376123885247,0.11455973351577073,0.007338460312313055


==> anc/data/results.json <==
{
  "description": "Synthetic deterministic benchmarks; not an experimental 90Rb extraction",
  "grid": {
    "E_min": 1.0,
    "E_max": 6.4,
    "step": 0.2,
    "J_max": 6,
    "Ei_min": 3.0,
    "gamma_min": 0.6000000000000001
  },
  "checks": {
    "population_invariant_kernel_maxdiff": 2.220446049250313e-16,
    "unreachable_high_spin_primary_weight": 0.0,
    "normalization_correct": [
      0.5,
      0.5
    ],
    "normalization_wrong": [
      0.30000000000000004,
      0.7000000000000001
    ],
    "normalization_tv": 0.2,
    "fixed_separation_ratio_max_relerr": 2.6645352591003757e-15,
    "shape_graphs": [
      {
        "lags": [
          4
        ],
        "vertices": 21,
        "edges": 17,
        "components": 4,
        "rank": 17
      },
      {
        "lags": [
          4,
          7
        ],
        "vertices": 21,
        "edges": 31,
        "components": 1,
        "rank": 20
      }
    ],
    "shape_cycle_residual": -0.10292582094134284,
    "shape_cycle_equal": 5.551115123125783e-17,
    "time_conditions": {
      "60": 72.17687970852651,
      "300": 16.126113799454583,
      "600": 10.540142588262738,
      "1200": 9.619868237276494
    },
    "tv_identity_maxerr": 4.440892098500625e-17
  },
  "fit_metrics": [
    {
      "kl": 1.3912174000976652e-17,
      "mean_tv": 1.964574336543734e-16,
      "max_tv": 2.905661822261152e-16,
      "rho_rms": 0.0,
      "t_rms": 0.0,
      "log_residual_rms": 3.419547113686791e-15,
      "design_rank": 65,
      "design_columns": 68,
      "design_rows": 297,
      "gradient_max": 2.2744152240584803e-17,
      "iterations": 0,
      "model": "U",
      "eta": 0.0,
      "fg_mean_l1": 1.5525473942722288e-16,
      "fg_max_l1": 2.3402503893099613e-16,
      "fg_max_negative": 0.0
    },
    {
      "kl": 2.546031318859516e-17,
      "mean_tv": 1.9571053882443894e-16,
      "max_tv": 2.740863092043355e-16,
      "rho_rms": 0.0,
      "t_rms": 0.0,
      "log_residual_rms": 3.0076022757285195e-15,
      "design_rank": 65,
      "design_columns": 68,
      "design_rows": 297,
      "gradient_max": 2.0431187605949063e-17,
      "iterations": 0,
      "model": "U",
      "eta": 0.1,
      "fg_mean_l1": 3.261310251563411e-16,
      "fg_max_l1": 4.675079767757495e-16,
      "fg_max_negative": 0.0
    },
    {
      "kl": 5.532634530368832e-17,
      "mean_tv": 1.8349519434776892e-16,
      "max_tv": 3.0357660829594124e-16,
      "rho_rms": 0.0,
      "t_rms": 0.0,
      "log_residual_rms": 2.6990144355247468e-15,
      "design_rank": 65,
      "design_columns": 68,
      "design_rows": 297,
      "gradient_max": 2.351514045213005e-17,
      "iterations": 0,
      "model": "U",
      "eta": 0.2,
      "fg_mean_l1": 3.0507039795581016e-16,
      "fg_max_l1": 4.485344387572532e-16,
      "fg_max_negative": 0.0
    },
    {
      "kl": 2.3294185565172536e-17,
      "mean_tv": 1.9236155878053927e-16,
      "max_tv": 2.8102520310824275e-16,
      "rho_rms": 0.0,
      "t_rms": 0.0,
      "log_residual_rms": 3.2692714221491795e-15,
      "design_rank": 65,
      "design_columns": 68,
      "design_rows": 297,
      "gradient_max": 1.8889211182858567e-17,
      "iterations": 0,
      "model": "U",
      "eta": 0.30000000000000004,
      "fg_mean_l1": 2.953366717850514e-16,
      "fg_max_l1": 4.602438222200966e-16,
      "fg_max_negative": 0.0
    },
    {
      "kl": 2.6574488021723078e-17,
      "mean_tv": 2.001678144224349e-16,
      "max_tv": 2.8796409701215e-16,
      "rho_rms": 0.0,
      "t_rms": 0.0,
      "log_residual_rms": 2.986776669712765e-15,
      "design_rank": 65,
      "design_columns": 68,
      "design_rows": 297,
      "gradient_max": 2.0816681711721685e-17,
      "iterations": 0,
      "model": "U",
      "eta": 0.4,
      "fg_mean_l1": 2.8974700725134835e-16,
      "fg_max_l1": 4.16984155537925e-16,
      "fg_max_negative": 0.0
    },
    {
      "kl": 7.006162137205794e-18,
      "mean_tv": 1.9633696674631946e-16,
      "max_tv": 3.413068438984368e-16,
      "rho_rms": 0.0,
      "t_rms": 0.0,
      "log_residual_rms": 3.724263715931664e-15,
      "design_rank": 65,
      "design_columns": 68,
      "design_rows": 297,
      "gradient_max": 2.0431187605949063e-17,
      "iterations": 0,
      "model": "U",
      "eta": 0.5,
      "fg_mean_l1": 2.9523427491320557e-16,
      "fg_max_l1": 4.294524805215083e-16,
      "fg_max_negative": 0.0
    },
    {
      "kl": 0.0,
      "mean_tv": 2.014688570294175e-16,
      "max_tv": 3.391384395534658e-16,
      "rho_rms": 0.0,
      "t_rms": 0.0,
      "log_residual_rms": 2.9990347719416865e-15,
      "design_rank": 65,
      "design_columns": 68,
      "design_rows": 297,
      "gradient_max": 2.351514045213005e-17,
      "iterations": 0,
      "model": "U",
      "eta": 0.6000000000000001,
      "fg_mean_l1": 2.774383009209365e-16,
      "fg_max_l1": 3.7621815385247004e-16,
      "fg_max_negative": 0.0
    },
    {
      "kl": 2.751473776232789e-17,
      "mean_tv": 1.900967809091251e-16,
      "max_tv": 3.1138286393783687e-16,
      "rho_rms": 0.0,
      "t_rms": 0.0,
      "log_residual_rms": 3.091193317974161e-15,
      "design_rank": 65,
      "design_columns": 68,
      "design_rows": 297,
      "gradient_max": 1.850371707708594e-17,
      "iterations": 0,
      "model": "U",
      "eta": 0.7000000000000001,
      "fg_mean_l1": 2.4617713828093784e-16,
      "fg_max_l1": 3.7578447298347584e-16,
      "fg_max_negative": 0.0
    },
    {
      "kl": 7.623331337328753e-18,
      "mean_tv": 1.997341335534407e-16,
      "max_tv": 2.8362728832220796e-16,
      "rho_rms": 0.0,
      "t_rms": 0.0,
      "log_residual_rms": 2.94073475082366e-15,
      "design_rank": 65,
      "design_columns": 68,
      "design_rows": 297,
      "gradient_max": 1.61907524424502e-17,
      "iterations": 0,
      "model": "U",
      "eta": 0.8,
      "fg_mean_l1": 2.6607224814604685e-16,
      "fg_max_l1": 3.918306651362613e-16,
      "fg_max_negative": 0.0
    },
    {
      "kl": 2.660840851510132e-17,
      "mean_tv": 1.9219290510926376e-16,
      "max_tv": 2.8796409701215e-16,
      "rho_rms": 0.0,
      "t_rms": 0.0,
      "log_residual_rms": 3.1769749497140497e-15,
      "design_rank": 65,
      "design_columns": 68,
      "design_rows": 297,
      "gradient_max": 1.61907524424502e-17,
      "iterations": 0,
      "model": "U",
      "eta": 0.9,
      "fg_mean_l1": 2.3028454143592114e-16,
      "fg_max_l1": 3.6179826495841283e-16,
      "fg_max_negative": 0.0
    },
    {
      "kl": 1.9230667572716154e-17,
      "mean_tv": 2.0110745630525568e-16,
      "max_tv": 3.382710778154774e-16,
      "rho_rms": 0.0,
      "t_rms": 0.0,
      "log_residual_rms": 2.882378605130778e-15,
      "design_rank": 65,
      "design_columns": 68,
      "design_rows": 297,
      "gradient_max": 2.1202175817494308e-17,
      "iterations": 0,
      "model": "U",
      "eta": 1.0,
      "fg_mean_l1": 2.237672817102027e-16,
      "fg_max_l1": 4.7233267644331e-16,
      "fg_max_negative": 0.0
    },
    {
      "kl": 2.075962006075968e-17,
      "mean_tv": 5.350280789394467e-12,
      "max_tv": 4.188998930718113e-11,
      "rho_rms": 0.048071108448662324,
      "t_rms": 0.047708459757694804,
      "log_residual_rms": 3.5224932432804015e-15,
      "design_rank": 65,
      "design_columns": 68,
      "design_rows": 297,
      "gradient_max": 1.6536213949073601e-12,
      "iterations": 3,
      "model": "S",
      "eta": 0.0,
      "fg_mean_l1": 0.01148292537468765,
      "fg_max_l1": 0.02195419523952731,
      "fg_max_negative": 0.0
    },
    {
      "kl": 0.0001237188584880925,
      "mean_tv": 0.005873998750080824,
      "max_tv": 0.011693351315563448,
      "rho_rms": 0.15587604543067315,
      "t_rms": 0.18395638039914053,
      "log_residual_rms": 0.018512402100896556,
      "design_rank": 65,
      "design_columns": 68,
      "design_rows": 297,
      "gradient_max": 1.5201642028506157e-13,
      "iterations": 4,
      "model": "S",
      "eta": 0.1,
      "fg_mean_l1": 0.060659420669844616,
      "fg_max_l1": 0.1643294325966235,
      "fg_max_negative": 0.0
    },
    {
      "kl": 0.00027062133356895015,
      "mean_tv": 0.008162226206557493,
      "max_tv": 0.022400186547726447,
      "rho_rms": 0.1749211569996564,
      "t_rms": 0.20232379142126508,
      "log_residual_rms": 0.028985988364446984,
      "design_rank": 65,
      "design_columns": 68,
      "design_rows": 297,
      "gradient_max": 6.964934994487434e-13,
      "iterations": 4,
      "model": "S",
      "eta": 0.2,
      "fg_mean_l1": 0.0685117372330276,
      "fg_max_l1": 0.15277366437921763,
      "fg_max_negative": 0.0
    },
    {
      "kl": 0.00044565448521175616,
      "mean_tv": 0.01038594608841881,
      "max_tv": 0.027265234710339904,
      "rho_rms": 0.18170849998959185,
      "t_rms": 0.20650770531177123,
      "log_residual_rms": 0.036799343147766506,
      "design_rank": 65,
      "design_columns": 68,
      "design_rows": 297,
      "gradient_max": 1.1812287259438392e-12,
      "iterations": 4,
      "model": "S",
      "eta": 0.30000000000000004,
      "fg_mean_l1": 0.07148400717861413,
      "fg_max_l1": 0.14276513381186284,
      "fg_max_negative": 0.0
    },
    {
      "kl": 0.0006130302707252037,
      "mean_tv": 0.012383217895001013,
      "max_tv": 0.02957826102178686,
      "rho_rms": 0.18476218792361476,
      "t_rms": 0.20657796696239647,
      "log_residual_rms": 0.042367946763547326,
      "design_rank": 65,
      "design_columns": 68,
      "design_rows": 297,
      "gradient_max": 1.571947336958473e-12,
      "iterations": 4,
      "model": "S",
      "eta": 0.4,
      "fg_mean_l1": 0.07250377479854296,
      "fg_max_l1": 0.134313869994659,
      "fg_max_negative": 0.0
    },
    {
      "kl": 0.0007645007837370457,
      "mean_tv": 0.014118777296081278,
      "max_tv": 0.030374530701087137,
      "rho_rms": 0.18618464513374683,
      "t_rms": 0.20479837681830124,
      "log_residual_rms": 0.04636912254943961,
      "design_rank": 65,
      "design_columns": 68,
      "design_rows": 297,
      "gradient_max": 1.9134933799495415e-12,
      "iterations": 4,
      "model": "S",
      "eta": 0.5,
      "fg_mean_l1": 0.07248358009795994,
      "fg_max_l1": 0.12715731606285904,
      "fg_max_negative": 0.0
    },
    {
      "kl": 0.0008959637452179497,
      "mean_tv": 0.01537425300805779,
      "max_tv": 0.030001876999696656,
      "rho_rms": 0.18674237306557537,
      "t_rms": 0.20183638547530403,
      "log_residual_rms": 0.049108694805826185,
      "design_rank": 65,
      "design_columns": 68,
      "design_rows": 297,
      "gradient_max": 1.426328191358708e-17,
      "iterations": 5,
      "model": "S",
      "eta": 0.6000000000000001,
      "fg_mean_l1": 0.07158042059720195,
      "fg_max_l1": 0.11910568074518395,
      "fg_max_negative": 0.0
    },
    {
      "kl": 0.0009999739585650053,
      "mean_tv": 0.016490403569426007,
      "max_tv": 0.02845364029146772,
      "rho_rms": 0.18678283383785824,
      "t_rms": 0.19777886534400632,
      "log_residual_rms": 0.05057145326334523,
      "design_rank": 65,
      "design_columns": 68,
      "design_rows": 297,
      "gradient_max": 1.2914052543382898e-17,
      "iterations": 5,
      "model": "S",
      "eta": 0.7000000000000001,
      "fg_mean_l1": 0.06958093029148364,
      "fg_max_l1": 0.1114267021475441,
      "fg_max_negative": 0.0
    },
    {
      "kl": 0.0010552210383377582,
      "mean_tv": 0.016953260004545043,
      "max_tv": 0.02532460994931673,
      "rho_rms": 0.18651509185081946,
      "t_rms": 0.19225320094279258,
      "log_residual_rms": 0.050235867742631765,
      "design_rank": 65,
      "design_columns": 68,
      "design_rows": 297,
      "gradient_max": 1.3106799596269209e-17,
      "iterations": 5,
      "model": "S",
      "eta": 0.8,
      "fg_mean_l1": 0.06652825853659346,
      "fg_max_l1": 0.1021679102535106,
      "fg_max_negative": 0.0
    },
    {
      "kl": 0.0009785887943453845,
      "mean_tv": 0.016244286255504913,
      "max_tv": 0.029572337118372326,
      "rho_rms": 0.18628623090853252,
      "t_rms": 0.1838396387644591,
      "log_residual_rms": 0.04576710033584456,
      "design_rank": 65,
      "design_columns": 68,
      "design_rows": 297,
      "gradient_max": 1.3877787807814457e-17,
      "iterations": 5,
      "model": "S",
      "eta": 0.9,
      "fg_mean_l1": 0.06039200583851702,
      "fg_max_l1": 0.08863588808607331,
      "fg_max_negative": 0.0
    },
    {
      "kl": 1.907734229080489e-05,
      "mean_tv": 0.00214013011501087,
      "max_tv": 0.004428193892049768,
      "rho_rms": 0.1954381641515074,
      "t_rms": 0.16340382813132093,
      "log_residual_rms": 0.006779274978526928,
      "design_rank": 65,
      "design_columns": 68,
      "design_rows": 297,
      "gradient_max": 1.4648776019359705e-17,
      "iterations": 5,
      "model": "S",
      "eta": 1.0,
      "fg_mean_l1": 0.0716722785303125,
      "fg_max_l1": 0.09595367046156161,
      "fg_max_negative": 0.022320967045669438
    },
    {
      "kl": 0.0003666046913549194,
      "mean_tv": 0.009891110849411857,
      "max_tv": 0.021055725230408755,
      "rho_rms": 0.019956981455660258,
      "t_rms": 0.06014730514229193,
      "log_residual_rms": 0.030256143768643756,
      "design_rank": 65,
      "design_columns": 68,
      "design_rows": 297,
      "gradient_max": 4.281208875066432e-13,
      "iterations": 3,
      "model": "P",
      "eta": 0.0,
      "fg_mean_l1": 0.08174073375739409,
      "fg_max_l1": 0.0925497844906191,
      "fg_max_negative": 0.0
    },
    {
      "kl": 0.0003446690293054417,
      "mean_tv": 0.00922190129739353,
      "max_tv": 0.02383610993174789,
      "rho_rms": 0.13218460854978067,
      "t_rms": 0.15380419739305842,
      "log_residual_rms": 0.03075328774950475,
      "design_rank": 65,
      "design_columns": 68,
      "design_rows": 297,
      "gradient_max": 3.980226642102341e-16,
      "iterations": 4,
      "model": "P",
      "eta": 0.1,
      "fg_mean_l1": 0.15736079935085914,
      "fg_max_l1": 0.30326227223442037,
      "fg_max_negative": 0.0
    },
    {
      "kl": 0.0005848035970571025,
      "mean_tv": 0.0122090767527221,
      "max_tv": 0.028932495574420052,
      "rho_rms": 0.13992778645080756,
      "t_rms": 0.15938695637490163,
      "log_residual_rms": 0.040046190628412484,
      "design_rank": 65,
      "design_columns": 68,
      "design_rows": 297,
      "gradient_max": 6.919619198618598e-16,
      "iterations": 4,
      "model": "P",
      "eta": 0.2,
      "fg_mean_l1": 0.17285647660232806,
      "fg_max_l1": 0.3030229742950706,
      "fg_max_negative": 0.0
    },
    {
      "kl": 0.0007758545452617645,
      "mean_tv": 0.014262183931296163,
      "max_tv": 0.030957299414553142,
      "rho_rms": 0.141475956188567,
      "t_rms": 0.15909581714674934,
      "log_residual_rms": 0.04564860201025485,
      "design_rank": 65,
      "design_columns": 68,
      "design_rows": 297,
      "gradient_max": 8.411481387958652e-16,
      "iterations": 4,
      "model": "P",
      "eta": 0.30000000000000004,
      "fg_mean_l1": 0.1805947757742362,
      "fg_max_l1": 0.2980113649651389,
      "fg_max_negative": 0.0
    },
    {
      "kl": 0.0009281300719369023,
      "mean_tv": 0.015728175635015277,
      "max_tv": 0.03156175227653275,
      "rho_rms": 0.14123439779636895,
      "t_rms": 0.15711870548355095,
      "log_residual_rms": 0.04931739448277898,
      "design_rank": 65,
      "design_columns": 68,
      "design_rows": 297,
      "gradient_max": 9.598803233738333e-16,
      "iterations": 4,
      "model": "P",
      "eta": 0.4,
      "fg_mean_l1": 0.18527121366990584,
      "fg_max_l1": 0.2915850067175211,
      "fg_max_negative": 0.0
    },
    {
      "kl": 0.001049534693871419,
      "mean_tv": 0.016862702053647274,
      "max_tv": 0.031249539838274342,
      "rho_rms": 0.14018260185885875,
      "t_rms": 0.1543025497498087,
      "log_residual_rms": 0.05173295647236676,
      "design_rank": 65,
      "design_columns": 68,
      "design_rows": 297,
      "gradient_max": 1.088249860596117e-15,
      "iterations": 4,
      "model": "P",
      "eta": 0.5,
      "fg_mean_l1": 0.18821208687199997,
      "fg_max_l1": 0.28547634666339333,
      "fg_max_negative": 0.0
    },
    {
      "kl": 0.0011422213328950693,
      "mean_tv": 0.017777210183777554,
      "max_tv": 0.03014678532700383,
      "rho_rms": 0.13861700530718107,
      "t_rms": 0.15081169480316978,
      "log_residual_rms": 0.053128217065178354,
      "design_rank": 65,
      "design_columns": 68,
      "design_rows": 297,
      "gradient_max": 1.2499646379677326e-15,
      "iterations": 4,
      "model": "P",
      "eta": 0.6000000000000001,
      "fg_mean_l1": 0.18987853020080359,
      "fg_max_l1": 0.2784684193821181,
      "fg_max_negative": 0.0
    },
    {
      "kl": 0.0012010223904093701,
      "mean_tv": 0.018256624726587362,
      "max_tv": 0.028146994911138513,
      "rho_rms": 0.13660044497290608,
      "t_rms": 0.14651588496048507,
      "log_residual_rms": 0.05343151167001277,
      "design_rank": 65,
      "design_columns": 68,
      "design_rows": 297,
      "gradient_max": 1.4733584722629682e-15,
      "iterations": 4,
      "model": "P",
      "eta": 0.7000000000000001,
      "fg_mean_l1": 0.19031952003235691,
      "fg_max_l1": 0.2701267128622694,
      "fg_max_negative": 0.0
    },
    {
      "kl": 0.0012046373947055171,
      "mean_tv": 0.018345209234436933,
      "max_tv": 0.026805107460250097,
      "rho_rms": 0.1340568963284373,
      "t_rms": 0.14094564215820085,
      "log_residual_rms": 0.05208868200114169,
      "design_rank": 65,
      "design_columns": 68,
      "design_rows": 297,
      "gradient_max": 1.8320607376843946e-15,
      "iterations": 4,
      "model": "P",
      "eta": 0.8,
      "fg_mean_l1": 0.1890382369511782,
      "fg_max_l1": 0.25695907004644336,
      "fg_max_negative": 0.0
    },
    {
      "kl": 0.0010673263357781392,
      "mean_tv": 0.017071196181944068,
      "max_tv": 0.03313768189571445,
      "rho_rms": 0.1307821527463192,
      "t_rms": 0.13269958963054282,
      "log_residual_rms": 0.04677063490814969,
      "design_rank": 65,
      "design_columns": 68,
      "design_rows": 297,
      "gradient_max": 2.563921297493721e-15,
      "iterations": 4,
      "model": "P",
      "eta": 0.9,
      "fg_mean_l1": 0.18374351055199747,
      "fg_max_l1": 0.23986665953425396,
      "fg_max_negative": 0.0
    },
    {
      "kl": 1.4119520368811746e-05,
      "mean_tv": 0.0018336528814993573,
      "max_tv": 0.004283288857195277,
      "rho_rms": 0.13331273172512412,
      "t_rms": 0.1163311604806497,
      "log_residual_rms": 0.005980218662741627,
      "design_rank": 65,
      "design_columns": 68,
      "design_rows": 297,
      "gradient_max": 7.677886104673348e-15,
      "iterations": 4,
      "model": "P",
      "eta": 1.0,
      "fg_mean_l1": 0.0777376123885247,
      "fg_max_l1": 0.11455973351577073,
      "fg_max_negative": 0.007338460312313055
    }
  ]
}


==> anc/requirements.txt <==
# Versions used to compute and plot the archived results.
numpy==2.3.5
scipy==1.17.0
matplotlib==3.10.8


==> anc/source_parts/benchmarks.part01 <==
#!/usr/bin/env python3
"""Reproducible synthetic benchmarks for mixed-parent beta-Oslo analysis.

No experimental 90Rb spectra, detector response, RAINIER output, or fitted
nuclear-data evaluation is used. The cascade calculation is an exact
expectation for the specified finite, spin/parity-resolved Markov model.

Run from any directory:
    python anc/benchmarks.py --compute
    python anc/benchmarks.py --plots
The figures are precomputed for LaTeX; Python is not needed to compile the paper.
"""
from __future__ import annotations
import argparse
import csv
import json
import math
from pathlib import Path
from typing import Any
import numpy as np
from numpy.typing import NDArray
from scipy.linalg import lstsq
from scipy.special import logsumexp
from scipy.sparse import csr_matrix
from scipy.sparse.csgraph import connected_components

ROOT = Path(__file__).resolve().parents[1]
DATA = ROOT / 'anc' / 'data'
FIG = ROOT / 'figures'
F64 = NDArray[np.float64]
DE = 0.2
# The 1-MeV cell is an artificial absorbing boundary, not a nuclear ground state.
E = 1.0 + DE * np.arange(28)
EG = DE * np.arange(28)
SPINS = np.repeat(np.arange(7), 2)
PARITIES = np.tile(np.array([1, -1]), 7)
S = len(SPINS)
ROWS = np.flatnonzero(E >= 3.0 - 1e-10)
GMIN = 3  # E_gamma >= 0.6 MeV for factorization fits.
ETAS = np.linspace(0.0, 1.0, 11)


def f_e(x: F64 | float) -> F64:
    """Synthetic E1 strength, in units of an arbitrary common f_* (MeV^-3)."""
    return 1.0 + 0.15 * np.asarray(x)


def f_m(x: F64 | float) -> F64:
    """Synthetic M1 strength; no fit to a particular nucleus."""
    return 0.15 + 0.9 * np.exp(-np.asarray(x) / 0.8)


def feedings() -> tuple[F64, F64]:
    bg = np.exp(-0.5 * ((E - 3.6) / 0.85) ** 2)
    bm = np.exp(-0.5 * ((E - 5.2) / 0.70) ** 2)
    bg[0] = bm[0] = 0.0  # no direct feeding of the absorbing boundary
    return bg / bg.sum(), bm / bm.sum()


def parent_q(model: str) -> tuple[F64, F64]:
    """Spin/parity probabilities conditional on E; GT and optional FF toy cases."""
    qg = np.zeros((len(E), S))
    qm = np.zeros_like(qg)
    qg[:, (SPINS == 1) & (PARITIES == -1)] = 1.0
    qm[:, np.isin(SPINS, [2, 3, 4]) & (PARITIES == -1)] = 1.0 / 3.0
    if model == 'P':
        ff_g = 0.1 + 0.5 / (1.0 + np.exp(-(E - 4.4) / 0.4))
        ff_m = np.full_like(E, 0.10)
        qg *= (1.0 - ff_g[:, None])
        qm *= (1.0 - ff_m[:, None])
        qg[:, np.isin(SPINS, [0, 1, 2]) & (PARITIES == 1)] = ff_g[:, None] / 3.0
        qm[:, np.isin(SPINS, [1, 2, 3, 4, 5]) & (PARITIES == 1)] = ff_m[:, None] / 5.0
    assert np.allclose(qg.sum(axis=1), 1.0)
    assert np.allclose(qm.sum(axis=1), 1.0)
    return qg, qm


def mixed_q(model: str, eta: float) -> tuple[F64, F64]:
    bg, bm = feedings()
    den = (1.0 - eta) * bg + eta * bm
    w = np.divide(eta * bm, den, out=np.full_like(den, eta), where=den > 0)
    qg, qm = parent_q(model)
    return (1.0 - w[:, None]) * qg + w[:, None] * qm, w


def decay_model(model: str) -> dict[str, F64]:
    if model not in {'U', 'S', 'P'}:
        raise ValueError(f'Unknown model: {model}')
    rho = np.exp((E - 1.0) / 0.9)
    sig2 = np.full_like(E, 2.5) if model == 'U' else 1.2 + 0.5 * (E - 1.0)
    js = np.arange(7)
    spin = (2.0 * js[None, :] + 1.0) * np.exp(
        -(js[None, :] + 0.5) ** 2 / (2.0 * sig2[:, None]))
    spin /= spin.sum(axis=1, keepdims=True)
    pp = (0.5 * (1.0 + 0.8 * np.exp(-(E - 1.0) / 1.5))
          if model == 'P' else np.full_like(E, 0.5))
    dens = rho[:, None] * spin[:, SPINS] * np.where(PARITIES[None, :] == 1, pp[:, None], 1.0 - pp[:, None])
    allowed = (np.abs(SPINS[:, None] - SPINS[None, :]) <= 1) & ((SPINS[:, None] + SPINS[None, :]) >= 1)
    change = PARITIES[:, None] != PARITIES[None, :]
    branch = np.zeros((len(E), S, len(E), S))
    z = np.zeros((len(E), S))
    primary = np.zeros((len(E), S, len(E)))
    cascade = np.zeros_like(primary)
    for i in range(1, len(E)):
        for f in range(i):
            x = EG[i-f]
            tx = x**3 * np.where(change, f_e(x), f_m(x))
            branch[i, :, f, :] = allowed * tx * dens[f][None, :] * DE
        z[i] = branch[i].sum(axis=(1, 2))
        if not np.all(z[i] > 0):
            raise RuntimeError('A synthetic nonterminal state has zero width.')
        branch[i] /= z[i, :, None, None]
        for f in range(i):
            primary[i, :, i-f] += branch[i, :, f, :].sum(axis=1)
            cascade[i] += branch[i, :, f, :] @ cascade[f]
        cascade[i] += primary[i]
    assert np.max(np.abs(branch[1:].sum(axis=(2,3)) - 1.0)) < 1e-12
    assert np.max(np.abs(primary[1:].sum(axis=2) - 1.0)) < 1e-12
    # Gamma energy balance to the artificial 1-MeV terminal boundary.
    assert np.max(np.abs(cascade @ EG - (E[:, None] - E[0]))) < 1e-11


==> anc/source_parts/benchmarks.part02 <==
    return dict(rho=rho, dens=dens, z=z, branch=branch, primary=primary, cascade=cascade)


def mixtures(d: dict[str, F64], model: str, eta: float) -> dict[str, F64]:
    q, w = mixed_q(model, eta)
    p = np.einsum('is,isg->ig', q, d['primary'])
    allg = np.einsum('is,isg->ig', q, d['cascade'])
    first_dest = np.einsum('is,isft->ift', q, d['branch'])
    dest_energy = first_dest.sum(axis=2)
    oracle = allg - dest_energy @ allg
    # Independent calculation of the exact replacement bias identity.
    residual = np.einsum('ift,ftg->ig', first_dest, d['cascade']) - dest_energy @ allg
    assert np.max(np.abs(oracle - p - residual)) < 2e-12
    # Acceptance tilting: normalized mixtures after gamma cut use new parent weights.
    qg, qm = parent_q(model)
    pg = np.einsum('is,isg->ig', qg, d['primary'])
    pm = np.einsum('is,isg->ig', qm, d['primary'])
    ag, am = pg[:, GMIN:].sum(axis=1), pm[:, GMIN:].sum(axis=1)
    den = (1.0 - w) * ag + w * am
    ws = np.divide(w * am, den, out=w.copy(), where=den > 0)
    return dict(q=q, w=w, w_selected=ws, p=p, allg=allg, oracle=oracle,
                error=np.abs(oracle-p).sum(axis=1),
                negative_mass=np.maximum(-oracle, 0).sum(axis=1))


class OsloFit:
    """Convex conditional-multinomial fit to the standard factorized family.

    An exact-Hessian Newton method is used. Three gauge coordinates are held
    fixed and subsequently removed by a common gauge alignment to the known
    synthetic inputs. This is NOT an experimental normalization procedure.
    """
    def __init__(self) -> None:
        self.nrho = len(E) - GMIN
        self.ng = len(E) - GMIN
        self.nfull = self.nrho + self.ng
        # Fix rho at f=0 and f=10, and T at the first fitted gamma energy.
        fixed = {0, 10, self.nrho}
        self.free = np.array([j for j in range(self.nfull) if j not in fixed])
        self.phi: list[F64] = []
        self.base: list[F64] = []
        self.ind: list[tuple[NDArray[np.int64], NDArray[np.int64]]] = []
        for i in ROWS:
            gs = np.arange(GMIN, i+1)
            fs = i-gs
            phi = np.zeros((len(gs), self.nfull))
            phi[np.arange(len(gs)), fs] = 1.0
            phi[np.arange(len(gs)), self.nrho+gs-GMIN] = 1.0
            self.phi.append(phi[:, self.free])
            self.base.append((E[fs]-1.0)/0.9 + np.log(EG[gs]**3 * (f_e(EG[gs])+f_m(EG[gs]))))
            self.ind.append((fs,gs))

    def fit(self, primary: F64) -> dict[str, Any]:
        probs = [primary[i,gs]/primary[i,gs].sum() for i,(_,gs) in zip(ROWS,self.ind)]
        def evaluate(theta: F64, hessian: bool=True):
            value = 0.0
            grad = np.zeros_like(theta)
            hess = np.zeros((len(theta),len(theta))) if hessian else None
            preds=[]
            for p,phi,base in zip(probs,self.phi,self.base):
                u=base+phi@theta
                logpred=u-logsumexp(u)
                pred=np.exp(logpred)
                value += np.dot(p,np.log(p)-logpred)
                grad += phi.T@(pred-p)
                if hessian:
                    mean=pred@phi
                    hess += phi.T@(pred[:,None]*phi)-np.outer(mean,mean)
                preds.append(pred)
            nr=len(ROWS)
            return value/nr,grad/nr,(hess/nr if hessian else None),preds
        theta=np.zeros(len(self.free))
        for iteration in range(100):
            val,g,h,_=evaluate(theta)
            if np.max(np.abs(g))<2e-12:
                break
            step=np.linalg.solve(h+1e-14*np.eye(len(theta)),g)
            rate=1.0
            slope=float(g@step)
            while rate>2**-30:
                trial=theta-rate*step
                newval,_,_,_=evaluate(trial,False)
                if newval<=val-1e-4*rate*slope+2e-16:
                    theta=trial
                    break
                rate*=0.5
            else:
                break
        val,g,_,preds=evaluate(theta)
        if np.max(np.abs(g))>1e-9:
            raise RuntimeError(f'Unconverged convex fit: gradient {np.max(np.abs(g))}')
        full=np.zeros(self.nfull)
        full[self.free]=theta
        # Compare shapes only modulo the three standard Oslo freedoms.
        ef=E[:self.nrho]
        eg=EG[GMIN:]
        gauge=np.zeros((self.nfull,3))
        gauge[:self.nrho,0]=1
        gauge[self.nrho:,1]=1
        gauge[:self.nrho,2]=ef
        gauge[self.nrho:,2]=eg
        aligned=full-gauge@np.linalg.lstsq(gauge,full,rcond=None)[0]
        tv=np.array([0.5*np.abs(p-r).sum() for p,r in zip(probs,preds)])
        # Exact log-linear compatibility test, with free per-row constants.
        xs=[];ys=[]
        for r,(p,(fs,gs)) in enumerate(zip(probs,self.ind)):
            x=np.zeros((len(gs),self.nfull+len(ROWS)))
            x[np.arange(len(gs)),fs]=1
            x[np.arange(len(gs)),self.nrho+gs-GMIN]=1
            x[:,self.nfull+r]=1
            xs.append(x);ys.append(np.log(p))
        xx=np.concatenate(xs); yy=np.concatenate(ys)
        sol,_,rank,_=lstsq(xx,yy,cond=1e-12,lapack_driver='gelsd')
        logres=yy-xx@sol
        return dict(kl=max(float(val),0.0),mean_tv=float(tv.mean()),max_tv=float(tv.max()),
                    logrho_error=aligned[:self.nrho],logt_error=aligned[self.nrho:],
                    rho_rms=float(np.sqrt(np.mean(aligned[:self.nrho]**2))),
                    t_rms=float(np.sqrt(np.mean(aligned[self.nrho:]**2))),
                    log_residual_rms=float(np.sqrt(np.mean(logres**2))),
                    design_rank=int(rank),design_columns=int(xx.shape[1]),design_rows=int(xx.shape[0]),


==> anc/source_parts/benchmarks.part03 <==
                    gradient_max=float(np.max(np.abs(g))),iterations=int(iteration),preds=preds)


def time_weights(duration: float, include_it: bool=True) -> F64:
    """Six windows; known equal initial populations, unit live time/efficiency."""
    lg=math.log(2)/158.0; lm=math.log(2)/258.0
    bit=0.025 if include_it else 0.0
    edges=np.linspace(0.0,duration,7)
    a,b=edges[:-1],edges[1:]
    dg=np.exp(-lg*a)-np.exp(-lg*b)
    dm=np.exp(-lm*a)-np.exp(-lm*b)
    hg=0.5*dg+0.5*bit*lm/(lg-lm)*(lg/lm*dm-dg)
    hm=0.5*(1.0-bit)*dm
    h=np.column_stack((hg,hm))
    # Column normalization reports distinguishability of temporal shapes,
    # independently of their overall amplitudes or total retained counts.
    return h/h.sum(axis=0,keepdims=True)


def shape_ratio(ei: F64, e1: float, e2: float, r: F64) -> F64:
    x,y=ei-e1,ei-e2
    return (r*f_e(x)+f_m(x))/(r*f_e(y)+f_m(y))


def compute() -> None:
    DATA.mkdir(parents=True,exist_ok=True)
    arrays: dict[str,Any] = {'E':E,'EG':EG,'etas':ETAS,'rows':ROWS}
    table=[]; solver=OsloFit(); checks={}
    for model in ['U','S','P']:
        d=decay_model(model)
        for eta in ETAS:
            m=mixtures(d,model,float(eta))
            fit=solver.fit(m['p'])
            key=f'{model}_{eta:.1f}'
            for name in ['p','allg','oracle','error','negative_mass','w','w_selected']:
                arrays[f'{key}_{name}']=m[name]
            arrays[f'{key}_logrho_error']=fit['logrho_error']
            arrays[f'{key}_logt_error']=fit['logt_error']
            rec={k:v for k,v in fit.items() if k not in ['logrho_error','logt_error','preds']}
            rec.update(model=model,eta=float(eta),
                       fg_mean_l1=float(m['error'][ROWS].mean()),
                       fg_max_l1=float(m['error'][ROWS].max()),
                       fg_max_negative=float(m['negative_mass'][ROWS].max()))
            table.append(rec)
        if model=='U':
            diff=np.max(np.abs(d['primary'][1:]-d['primary'][1:,0:1,:]))
            checks['population_invariant_kernel_maxdiff']=float(diff)
            assert diff<1e-12
        # Test an invisible primary-NLD perturbation in the allowed-only case:
        # J>=6 cannot be reached by dipole decay from initial J<=4.
        if model=='S':
            q,_=mixed_q('S',0.5)
            mask=np.any(q>0,axis=0)
            inaccessible=(SPINS>=6)
            assert np.max(d['branch'][:,mask,:,:][:,:,:,inaccessible])==0.0
            checks['unreachable_high_spin_primary_weight']=0.0
        print(f'Completed model {model}',flush=True)
    # Noncommuting normalization counterexample, exact normalized probabilities.
    gg=np.array([0.9,0.1]); gm=3*np.array([0.1,0.9])
    pcorrect=0.5*gg/gg.sum()+0.5*gm/gm.sum()
    pwrong=(0.5*gg+0.5*gm)/(0.5*gg.sum()+0.5*gm.sum())
    checks['normalization_correct']=pcorrect.tolist()
    checks['normalization_wrong']=pwrong.tolist()
    checks['normalization_tv']=float(0.5*np.abs(pcorrect-pwrong).sum())
    # Shape ratios using the evaluated 90Sr candidate final-state energies;
    # all E1/M1 functions and coefficients remain synthetic.
    ei=np.linspace(3.2,6.4,161); e1,e2=0.83168,1.89236
    rvar=0.25+3.75/(1.0+np.exp(-(ei-4.8)/0.35))
    arrays['shape_ei']=ei; arrays['shape_rvar']=rvar
    for name,r in [('equal',np.ones_like(ei)),('fixed',np.full_like(ei,4.0)),('varying',rvar)]:
        arrays['shape_slope_'+name]=np.log(shape_ratio(ei,e1,e2,r))/(e2-e1)
    # Exact fixed-separation ambiguity (no smoothing/interpolation prior).
    delta=e2-e1; x=np.linspace(0.7,5.6,491)
    f0=f_e(x)+f_m(x)
    f1=f0*np.exp(0.35*np.sin(2*np.pi*x/delta))
    arrays['null_x']=x;arrays['null_f0']=f0;arrays['null_f1']=f1
    base=(f_e(x)+f_m(x))/(f_e(x+delta)+f_m(x+delta))
    alt=((f_e(x)+f_m(x))*np.exp(0.35*np.sin(2*np.pi*x/delta)) /
         ((f_e(x+delta)+f_m(x+delta))*np.exp(0.35*np.sin(2*np.pi*(x+delta)/delta))))
    checks['fixed_separation_ratio_max_relerr']=float(np.max(np.abs(alt/base-1)))
    assert checks['fixed_separation_ratio_max_relerr']<1e-12
    # Graph connectivity, 21 energy nodes, exact integer bin lags.
    graphs=[]
    for lags in [[4],[4,7]]:
        incidence=[];adj=np.zeros((21,21))
        for lag in lags:
            for u in range(21-lag):
                v=u+lag; row=np.zeros(21);row[u]=1;row[v]=-1
                incidence.append(row);adj[u,v]=adj[v,u]=1
        bmat=np.array(incidence)
        ncomp,_=connected_components(csr_matrix(adj),directed=False)
        graphs.append(dict(lags=lags,vertices=21,edges=len(incidence),components=ncomp,
                           rank=int(np.linalg.matrix_rank(bmat))))
    checks['shape_graphs']=graphs
    # A three-final-state redundant cycle: fabricated 0.8,1.8,2.8 MeV states.
    def rr(e: float,first: float,second: float,r: float) -> float:
        return float(shape_ratio(np.array(e),first,second,np.array(r)))
    cycle=np.log(rr(5.0,.8,1.8,4.0))+np.log(rr(4.0,.8,1.8,.25))-np.log(rr(5.0,.8,2.8,4.0))
    checks['shape_cycle_residual']=float(cycle)
    # Constant coefficient gives identically zero cycle for the same graph.
    c0=np.log(rr(5.0,.8,1.8,1.0))+np.log(rr(4.0,.8,1.8,1.0))-np.log(rr(5.0,.8,2.8,1.0))
    checks['shape_cycle_equal']=float(c0);assert abs(c0)<1e-12
    durations=np.linspace(30.0,1200.0,80)
    arrays['time_duration']=durations
    arrays['time_cond_it']=np.array([np.linalg.cond(time_weights(t,True)) for t in durations])
    arrays['time_cond_noit']=np.array([np.linalg.cond(time_weights(t,False)) for t in durations])
    checks['time_conditions']={str(t):float(np.linalg.cond(time_weights(t,True))) for t in [60,300,600,1200]}
    # Check the exact TV sensitivity identity numerically on independently chosen weights.
    ds=decay_model('S');qg,qm=parent_q('S')
    pg=np.einsum('is,isg->ig',qg,ds['primary']);pm=np.einsum('is,isg->ig',qm,ds['primary'])
    w1,w2=.2,.8
    left=.5*np.abs(((1-w1)*pg+w1*pm)-((1-w2)*pg+w2*pm)).sum(axis=1)
    right=abs(w1-w2)*.5*np.abs(pg-pm).sum(axis=1)
    checks['tv_identity_maxerr']=float(np.max(np.abs(left-right)))
    assert checks['tv_identity_maxerr']<1e-12
    np.savez_compressed(DATA/'benchmark_arrays.npz',**arrays)
    with (DATA/'fit_metrics.csv').open('w',newline='') as fp:
        writer=csv.DictWriter(fp,fieldnames=list(table[0]));writer.writeheader();writer.writerows(table)
    report=dict(description='Synthetic deterministic benchmarks; not an experimental 90Rb extraction',
                grid=dict(E_min=float(E[0]),E_max=float(E[-1]),step=DE,J_max=6,Ei_min=3.0,gamma_min=GMIN*DE),


==> anc/source_parts/benchmarks.part04 <==
                checks=checks,fit_metrics=table)
    (DATA/'results.json').write_text(json.dumps(report,indent=2)+'\n')
    print(json.dumps(checks,indent=2),flush=True)


def plots() -> None:
    """Make independent, single-axis vector figures using default color cycle."""
    import matplotlib
    matplotlib.use('Agg')
    import matplotlib.pyplot as plt
    # Typography/output settings only: no explicit palette or plotting style.
    plt.rcParams.update({'font.size':11,'axes.labelsize':12,'legend.fontsize':9,
                         'pdf.fonttype':42,'ps.fonttype':42})
    FIG.mkdir(parents=True,exist_ok=True)
    a=np.load(DATA/'benchmark_arrays.npz')
    r=json.loads((DATA/'results.json').read_text())
    def finish(fig,ax,name):
        ax.tick_params(direction='in',top=True,right=True)
        fig.tight_layout(pad=0.8)
        fig.savefig(FIG/f'{name}.pdf',bbox_inches='tight')
        fig.savefig(FIG/f'{name}.png',dpi=180,bbox_inches='tight')
        plt.close(fig)
    fig,ax=plt.subplots(figsize=(6.6,3.9))
    for eta in [.1,.5,.9]:
        key=f'P_{eta:.1f}'
        ax.plot(a['E'][1:],a[key+'_w'][1:],label=rf'$\eta_m={eta:.1f}$; before $E_\gamma$ cut')
    ax.plot(a['E'][ROWS],a['P_0.5_w_selected'][ROWS],'--',label=r'$\eta_m=0.5$; $E_\gamma\geq0.6$ MeV')
    ax.set(xlabel=r'Initial excitation energy $E_i$ (MeV)',ylabel=r'Local isomer contribution $w_m$',ylim=(-.02,1.02))
    ax.legend(loc='upper left',frameon=False)
    finish(fig,ax,'fig01_local_mixture')
    fig,ax=plt.subplots(figsize=(6.6,3.9))
    for model,label in [('S','S: varying spin density'),('P','P: spin/parity and feeding')]:
        rec=[v for v in r['fit_metrics'] if v['model']==model]
        ax.plot([v['eta'] for v in rec],[100*v['mean_tv'] for v in rec],marker='o',markersize=4,label=label)
    ax.plot(a['etas'],np.zeros_like(a['etas']),'--',label='U: invariant limit')
    ax.set(xlabel=r'Input isomer fraction $\eta_m$',ylabel='Mean total-variation distance (%)')
    ax.legend(frameon=False,loc='center left',bbox_to_anchor=(0.43,0.36))
    finish(fig,ax,'fig02_factorization_distance')
    fig,ax=plt.subplots(figsize=(6.6,3.9))
    for key,label in [('S_0.0','S, pure ground-state parent'),('S_0.5','S, mixed parents'),('P_0.5','P, mixed parents')]:
        er=a[key+'_logrho_error']
        ax.plot(a['E'][:len(er)],np.exp(er),label=label)
    ax.axhline(1,linestyle=':',linewidth=1)
    ax.set(xlabel=r'Final excitation energy $E_f$ (MeV)',ylabel=r'Gauge-aligned $\rho_{\rm fit}/\rho_{\rm input}$')
    ax.legend(frameon=False)
    finish(fig,ax,'fig03_nld_shape_bias')
    fig,ax=plt.subplots(figsize=(6.6,3.9))
    for key,label in [('U_0.5','U, mixed parents'),('S_0.5','S, mixed parents'),('P_0.5','P, mixed parents')]:
        ax.plot(a['E'][ROWS],a[key+'_error'][ROWS],label=label)
    ax.set(xlabel=r'Initial excitation energy $E_i$ (MeV)',ylabel=r'Oracle-subtraction error $\|\widehat P_i-P_i\|_1$')
    ax.legend(frameon=False)
    finish(fig,ax,'fig04_subtraction_error')
    fig,ax=plt.subplots(figsize=(6.6,3.9))
    x=a['shape_ei']-(.83168+1.89236)/2
    for name,label in [('equal',r'$r=1$: equal E1/M1 coefficients'),('fixed',r'$r=4$: fixed effective strength'),('varying',r'$r(E_i)$: energy-dependent coefficients')]:
        ax.plot(x,a['shape_slope_'+name],label=label)
    ax.set(xlabel=r'Mean gamma energy $(E_{\gamma1}+E_{\gamma2})/2$ (MeV)',ylabel=r'Diagonal secant slope $s$ (MeV$^{-1}$)')
    ax.legend(frameon=False)
    finish(fig,ax,'fig05_shape_weights')
    fig,ax=plt.subplots(figsize=(6.6,3.9))
    ax.plot(a['null_x'],a['null_f0'],label=r'$f_0(E_\gamma)$')
    ax.plot(a['null_x'],a['null_f1'],'--',label=r'$f_0\exp[0.35\sin(2\pi E_\gamma/\Delta)]$')
    ax.set(xlabel=r'Gamma energy $E_\gamma$ (MeV)',ylabel=r'Strength in common units $f_*$')
    ax.legend(frameon=False,loc='upper left')
    finish(fig,ax,'fig06_shape_nullspace')
    fig,ax=plt.subplots(figsize=(6.6,3.9))
    ax.plot(a['time_duration'],a['time_cond_it'],label='Evaluated IT branch included')
    ax.plot(a['time_duration'],a['time_cond_noit'],'--',label='IT branch set to zero')
    ax.set(xlabel=r'Observation duration $T_{\rm obs}$ (s)',ylabel=r'Temporal condition number $\kappa_2$',yscale='log')
    ax.legend(frameon=False)
    finish(fig,ax,'fig07_time_conditioning')
    print(f'Wrote seven vector figures to {FIG}')


def main() -> None:
    parser=argparse.ArgumentParser(description=__doc__)
    parser.add_argument('--compute',action='store_true')
    parser.add_argument('--plots',action='store_true')
    args=parser.parse_args()
    if not (args.compute or args.plots):
        parser.error('Specify --compute, --plots, or both.')
    if args.compute: compute()
    if args.plots: plots()

if __name__=='__main__':
    main()

